Data-driven prediction of unsteady flow fields over a circular cylinder using deep learning

Unsteady flow fields over a circular cylinder are trained and predicted using four different deep learning networks: convolutional neural networks with and without consideration of conservation laws, generative adversarial networks with and without consideration of conservation laws. Flow fields at future occasions are predicted based on information of flow fields at previous occasions. Deep learning networks are trained first using flow fields at Reynolds numbers of 100, 200, 300, and 400, while flow fields at Reynolds numbers of 500 and 3000 are predicted using the trained deep learning networks. Physical loss functions are proposed to explicitly impose information of conservation of mass and momentum to deep learning networks. An adversarial training is applied to extract features of flow dynamics in an unsupervised manner. Effects of the proposed physical loss functions, adversarial training, and network sizes on the prediction accuracy are analyzed. Predicted flow fields using deep learning networks are in favorable agreement with flow fields computed by numerical simulations.

==> clean_formats.sh <==
#!/bin/bash
FILES=$(find figures -type f -name '*.pdf')
for file in $FILES
  do
    rm "$file" # or any other action
    echo "File $file is removed."
  done


==> pdftopng.sh <==
#!/bin/bash
FILES=$(find figures -type f -name '*.pdf')
for file in $FILES
  do
  filename="${file##*/}"
  image_file="${filename%%.pdf}"
  png_file="./${file%%.pdf}.png"
  echo "Finding $image_file in tex file"
  if grep $image_file *.tex -c > 0; then
      if [ -f "$png_file" ]; then
        echo "$png_file exist, nothing to do"
      else
        in_file="./${file}"
        out_file="${in_file}-1.png"
        png_file="./${file%%.pdf}.png"
        pdftoppm "$in_file" "$in_file" -png -r 100
        mv $out_file $png_file
        echo "$in_file is converted to $png_file"
      fi
  else
      echo "$file is not in used."
  fi
done

